Safety integrity framework for automated driving

This paper describes the comprehensive safety framework that underpinned the development, release process, and regulatory approval of BMW's first SAE Level 3 Automated Driving System. The framework combines established qualitative and quantitative methods from the fields of Systems Engineering, Engineering Risk Analysis, Bayesian Data Analysis, Design of Experiments, and Statistical Learning in a novel manner. The approach systematically minimizes the risks associated with hardware and software faults, performance limitations, and insufficient specifications to an acceptable level that achieves a Positive Risk Balance. At the core of the framework is the systematic identification and quantification of uncertainties associated with hazard scenarios and the redundantly designed system based on designed experiments, field data, and expert knowledge. The residual risk of the system is then estimated through Stochastic Simulation and evaluated by Sensitivity Analysis. By integrating these advanced analytical techniques into the V-Model, the framework fulfills, unifies, and complements existing automotive safety standards. It therefore provides a comprehensive, rigorous, and transparent safety assurance process for the development and deployment of Automated Driving Systems.

==> pics/python_pictures/convert_pdf_to_eps.sh <==
#!/bin/bash

# Check if the user provided a directory as an argument
if [ "$#" -ne 1 ]; then
    echo "Usage: $0 <directory>"
    exit 1
fi

# Get the directory from the first argument
PDF_DIR=$1

# Check if the directory exists
if [ ! -d "$PDF_DIR" ]; then
    echo "Error: Directory '$PDF_DIR' does not exist."
    exit 1
fi

# Iterate over all PDF files in the directory
for pdf_file in "$PDF_DIR"/*.pdf; do
    if [ -f "$pdf_file" ]; then
        # Get the base name of the PDF file without extension
        base_name=$(basename "$pdf_file" .pdf)
        # Define the output EPS file path
        eps_file="$PDF_DIR/$base_name.eps"

        # Convert PDF to EPS using Ghostscript
        echo "Converting '$pdf_file' to '$eps_file'..."
        gs -q -dNOPAUSE -dBATCH -dSAFER -sDEVICE=eps2write -sOutputFile="$eps_file" "$pdf_file"

        if [ $? -eq 0 ]; then
            echo "Successfully converted: $eps_file"
            
            # Delete the original PDF file after successful conversion
            rm "$pdf_file"
            echo "Deleted original PDF: $pdf_file"
        else
            echo "Error converting: $pdf_file"
        fi
    else
        echo "No PDF files found in the directory."
    fi
done

